Reduction Modulo Binary Polynomials with Logarithmic Feedback Depth

Polynomial modular reduction is central to binary finite-field arithmetic and repeated Frobenius powering. Top-down shift/XOR folding can use few operations when the nonleading support is sparse, but a tap near the leading term creates a long feedback chain. We formulate this recurrence as inversion of a nilpotent shift operator and factor its inverse by characteristic-two Frobenius powers. The resulting Frobenius-factorized reduction (FFR) applies to every monic binary modulus without materializing a reciprocal or dense reduction matrix, and its shifts can be generated online without a persistent modulus-specific schedule. For degree $m$ and nonempty nonleading support of size $s$, with nearest-tap distance $\Delta_{\min}$, FFR uses exactly $\lceil\log_2(m/\Delta_{\min})\rceil$ sequential feedback stages and has scheduled work $O(ms(1+\log(m/s)))$. A portable-C evaluation on 1,096 supports through degree $131072$ identifies distinct FFR, L\'opez--Dahab, and gf2x-backed Barrett regions. On four certified irreducible moduli, FFR makes complete Rabin irreducibility testing $1.35$--$8.04$ times faster than NTL and $1.60$--$6.81$ times faster than the matched Barrett implementation.

==> anc/DATA_README.txt <==
FFR MoC source and original-data companions

FFR-MoC-source-v1.tar.gz: source-only standalone reproduction package.
ExSuwako-MoC-artifact-v3.tar.gz: byte-identical original raw CSV archive.

Extract the source package and follow its README.md. The raw-data archive
is an optional local input to reproduce/smoke.py --data-archive PATH.
The smoke checks do not repeat the full benchmark campaign. SOURCE.json,
SHA256SUMS and the data contracts record source and input identities.

This is the identified MoC source and data companion, not an anonymous artifact.
No private GitHub repository access is needed for reproduction.


==> anc/SHA256SUMS <==
a4163c19d290ff911893192609d68e0f0c8e4a165b69d0b9732b24cc1263abac  FFR-MoC-source-v1.tar.gz
24945c8a5073469d362d9f6a77e90bd499d402340016d6987b7b3126a2f2f2c0  ExSuwako-MoC-artifact-v3.tar.gz

